Compositionality decomposed: how do neural networks generalise?

Despite a multitude of empirical studies, little consensus exists on whether neural networks are able to generalise compositionally, a controversy that, in part, stems from a lack of agreement about what it means for a neural model to be compositional. As a response to this controversy, we present a set of tests that provide a bridge between, on the one hand, the vast amount of linguistic and philosophical theory about compositionality of language and, on the other, the successful neural models of language. We collect different interpretations of compositionality and translate them into five theoretically grounded tests for models that are formulated on a task-independent level. In particular, we provide tests to investigate (i) if models systematically recombine known parts and rules (ii) if models can extend their predictions beyond the length they have seen in the training data (iii) if models' composition operations are local or global (iv) if models' predictions are robust to synonym substitutions and (v) if models favour rules or exceptions during training. To demonstrate the usefulness of this evaluation paradigm, we instantiate these five tests on a highly compositional data set which we dub PCFG SET and apply the resulting tests to three popular sequence-to-sequence models: a recurrent, a convolution-based and a transformer model. We provide an in-depth analysis of the results, which uncover the strengths and weaknesses of these three architectures and point to potential areas of improvement.

==> figures/task_success/lengths/plot_length_depth.py <==
import csv
import argparse
import seaborn as sns
import numpy as np
import matplotlib.pyplot as plt

from collections import defaultdict

# python plot_length_depth.py \
# --lstms2s "lstms2s_run=1_experiment=productivity_pred.txt" \
#           "lstms2s_run=2_experiment=productivity_pred.txt" \
#           "lstms2s_run=3_experiment=productivity_pred.txt" \
# --convs2s "convs2s_run=1_experiment=productivity_pred.txt" \
#           "convs2s_run=2_experiment=productivity_pred.txt" \
#           "convs2s_run=3_experiment=productivity_pred.txt" \
# --transformer "transformer_run=2_experiment=productivity_pred.txt" \
#               "transformer_run=3_experiment=productivity_pred.txt" \
#               "transformer_run=5_experiment=productivity_pred.txt" \
# --lstms2s_pcfg "lstms2s_run=1_experiment=pcfg_pred.txt" \
#                "lstms2s_run=2_experiment=pcfg_pred.txt" \
#                "lstms2s_run=3_experiment=pcfg_pred.txt" \
# --transformer_pcfg "transformer_run=1_experiment=pcfg_pred.txt" \
#                    "transformer_run=2_experiment=pcfg_pred.txt" \
#                    "transformer_run=3_experiment=pcfg_pred.txt" \
# --convs2s_pcfg "convs2s_run=1_experiment=pcfg_pred.txt" \
#                "convs2s_run=2_experiment=pcfg_pred.txt" \
#                "convs2s_run=3_experiment=pcfg_pred.txt" \
# --mode "functions" \
# --output_filename productivity_functions.pdf --remove_y

def depth(seq):
    if type(seq) is str:
        seq = seq.split()
    seq.append("END")
    queue = []
    new_seq = []
    open_brackets, depth = 0, 0

    for token in seq:
        if token in ["append", "prepend", "remove_first", "remove_second"]:
            new_seq.append(token)
            new_seq.append("(")
            open_brackets += 1
            queue.append(["two-place", 0])
        elif token in ["copy", "reverse", "shift", "echo", "swap_first_last", "repeat"]:
            new_seq.append(token)
            new_seq.append("(")
            open_brackets += 1
            queue.append(["one-place", 0])
        elif token == "," or token == "END":
            while len(queue) > 0:
                if queue[-1][0] == "one-place":
                    _ = queue.pop()
                    new_seq.append(")")
                    open_brackets -= 1
                elif queue[-1][0] == "two-place" and queue[-1][1] == 0:
                    queue[-1][1] = 1
                    break
                elif queue[-1][0] == "two-place" and queue[-1][1] == 1:
                    new_seq.append(")")
                    open_brackets -= 1
                    _ = queue.pop()
            if token == ",":
                new_seq.append(token)
        else:
            new_seq.append(token)
        if open_brackets > depth:
            depth = open_brackets
    assert new_seq.count("(") == new_seq.count(")"), \
        "Number of opening and closing brackets do not match."
    return(depth)


def count_functions(seq):
    functions = ["swap_first_last", "echo", "copy", "repeat", "shift",
                 "reverse", "append", "prepend", "remove_first", "remove_second"]
    n = 0
    seq = seq.split()
    for w in seq:
        if w in functions:
            n += 1
    return n


def load_results(traces, mode):
    results = defaultdict(list)
    for trace in traces:
        trace = csv.DictReader(open(trace), delimiter="\t")
        for item in trace:
            prediction = item["prediction"]
            source = item["source"]
            target = item["target"]
            prediction = prediction.strip()
            source = source.strip()
            if mode == "depth":
                index = depth(source)
            elif mode == "length":
                index = len(source.split())
            elif mode == "functions":
                index = count_functions(source)
            target = target.strip()
            results[index].append(int(prediction == target))
    x_ticks = sorted(results.keys())
    return x_ticks, [np.mean(results[i]) for i in x_ticks]


def plot(lstms2s, transformer, convs2s, output_filename, remove_y=False,
         mode="depth", lstms2s_pcfg=None, transformer_pcfg=None,
         convs2s_pcfg=None):

    # Figure size
    if not remove_y:
        sns.set(rc={'figure.figsize': (6, 3.5), "lines.linewidth": 3})
    else:
        sns.set(rc={'figure.figsize': (6, 3.5), "lines.linewidth": 3})

    blues = list(sns.color_palette("Blues", 10))
    reds = list(sns.color_palette("Reds", 10))
    inter_task = remove_y and mode == "functions" and convs2s_pcfg is not None
    x_lstms2s, y_lstms2s = load_results(lstms2s, mode)
    ax = sns.lineplot(x=x_lstms2s, y=y_lstms2s, color=blues[3],
                      label="LSTMS2S",
                      markeredgecolor='none')
    ax.lines[-1].set_linestyle("--")

    if lstms2s_pcfg is not None:
        x_lstms2s_pcfg, y_lstms2s_pcfg = load_results(lstms2s_pcfg, mode)
        ax = sns.lineplot(x=x_lstms2s_pcfg, y=y_lstms2s_pcfg, color=reds[3],
                          label="LSTMS2S task success",
                          ax=ax, markeredgecolor='none', alpha=0.5)
        ax.lines[-1].set_linestyle("--")

    x_convs2s, y_convs2s = load_results(convs2s, mode)
    ax = sns.lineplot(x=x_convs2s, y=y_convs2s, color=blues[6],
                      ax=ax, label="ConvS2S",
                      markeredgecolor='none')
    ax.lines[-1].set_linestyle(":")

    if convs2s_pcfg is not None:
        x_convs2s_pcfg, y_convs2s_pcfg = load_results(convs2s_pcfg, mode)
        ax = sns.lineplot(x=x_convs2s_pcfg, y=y_convs2s_pcfg, color=reds[6],
                          label="ConvS2S task success",
                          ax=ax, markeredgecolor='none', alpha=0.5)
        ax.lines[-1].set_linestyle(":")

    x_transf, y_transf = load_results(transformer, mode)
    ax = sns.lineplot(x=x_transf, y=y_transf, color=blues[9],
                      ax=ax, label="Transformer",
                      markeredgecolor='none')

    if transformer_pcfg is not None:
        x_transf_pcfg, y_transf_pcfg = load_results(transformer_pcfg, mode)
        ax = sns.lineplot(x=x_transf_pcfg, y=y_transf_pcfg, color=reds[9],
                          label="Transformer task success",
                          ax=ax, markeredgecolor='none', alpha=0.5)


    if mode == "depth":
        plt.xlim(min(x_lstms2s), 14)
        plt.xticks(list(range(min(x_lstms2s), 14 + 1, 2)))
    elif mode == "functions":
        plt.xlim(min(x_lstms2s), 15)
        plt.xticks(list(range(min(x_lstms2s), 15 + 1, 2)))
    else:
        plt.xticks(list(range(5, 50 + 1, 5)))
        plt.xlim(min(x_lstms2s), 50)
        print(max(x_lstms2s))
    plt.ylim(-0.01, 1.01)

    # Share axes for subplots displayed next to each other in the paper, but keep grid
    ax.grid(True)
    ax.set_xlabel(mode, fontsize=20)
    ax.tick_params(labelsize=20)
    if not remove_y:
        plt.yticks(list([x / 10 for x in range(0, 12, 2)]))
        ax.set_ylabel("accuracy", fontsize=20)
    elif inter_task:
        plt.yticks(list([x / 10 for x in range(0, 12, 2)]))
        ax.yaxis.set_ticklabels([])
    else:
        plt.yticks(list([x / 10 for x in range(0, 12, 2)]))
        ax.yaxis.set_ticklabels([])
    ax.get_legend().set_visible(False)

    ax.tick_params(labelsize=20)
    plt.savefig(output_filename, bbox_inches='tight')

    figsize = (1.7, 0.1)
    fig_leg = plt.figure(figsize=figsize)
    ax_leg = fig_leg.add_subplot(111)
    # add the legend from the previous axes
    ax_leg.legend(*ax.get_legend_handles_labels(), fontsize=15, loc='center', ncol=3)
    # hide the axes frame and the x/y labels
    ax_leg.axis('off')
    fig_leg.savefig('legend.pdf', bbox_inches='tight')


if __name__ == "__main__":

    parser = argparse.ArgumentParser()
    parser.add_argument("--lstms2s", type=str, nargs="+",
                        help="Predictions for lstms2s.")
    parser.add_argument("--convs2s", type=str, nargs="+",
                        help="Predictions for convs2s.")
    parser.add_argument("--transformer", type=str, nargs="+",
                        help="Predictions for transformer.")
    parser.add_argument("--lstms2s_pcfg", type=str, nargs="+",
                        help="Predictions for lstms2s.")
    parser.add_argument("--convs2s_pcfg", type=str, nargs="+",
                        help="Predictions for convs2s.")
    parser.add_argument("--transformer_pcfg", type=str, nargs="+",
                        help="Predictions for transformer.")
    parser.add_argument("--remove_y", action="store_true",
                        help="Add flag if the Y-axis labels are to be removed.")
    parser.add_argument("--output_filename", type=str, default="plot.pdf",
                        help="Name of the pdf that is saved with the plots.")
    parser.add_argument("--mode", type=str, default="depth",
                        choices=["depth", "functions", "length"])
    args = vars(parser.parse_args())

    plot(args["lstms2s"], args["transformer"], args["convs2s"],
         args["output_filename"], args["remove_y"], args["mode"],
         args["lstms2s_pcfg"], args["transformer_pcfg"], args["convs2s_pcfg"])

